LSH methods for data deduplication in a Wikipedia artificial dataset

This paper illustrates locality sensitive hasing (LSH) models for the identification and removal of nearly redundant data in a text dataset. To evaluate the different models, we create an artificial dataset for data deduplication using English Wikipedia articles. Area-Under-Curve (AUC) over 0.9 were observed for most models, with the best model reaching 0.96. Deduplication enables more effective model training by preventing the model from learning a distribution that differs from the real one as a result of the repeated data.

==> ims/scripts/msc.py <==
#!/usr/bin/env python
# coding: utf-8

import matplotlib.pyplot as plt
import math
import pandas as pd
from numerize import numerize
import matplotlib.ticker as ticker
import numpy as np
import re
import seaborn as sns

labels = ["German", "English", "French", "Catalan", "Kinyarwanda", "Spanish",
        "Russian", "Italian", "Polish", "Basque", "Persian", "Dutch",
        "Esperanto", "Portuguese", "Welsh", "Tatar", "Czech", "Ukranian",
        "Estonian", "Turkish", "Mongolian", "Kyrgyz", "Arabic", "Frisian",
        "Swedish", "Maltese", "Indonesian", "Greek", "Breton", "Sursilvan",
        "Slovenian", "Sakha", "Romanian", "Latvian", "Interlingua", "Slovak",
        "Chuvash", "Irish", "Chinese", "Georgian", "Vallader", "Hausa",
        "Tamil", "Lithuanian", "Vietnamese", "Assamese", "Hakha Chin", "Oriya",
        "Guarani", "Divehi"]

keywords = [42354, 39358, 37105, 31364, 29616, 24893, 15899, 15547, 14526,
        13679, 12008, 8755, 8179, 5663, 4547, 4488, 4195, 3939, 3455, 3033,
        2274, 2213, 1636, 1361, 1319, 1220, 1142, 956, 877, 873, 771, 750, 746,
        742, 722, 660, 631, 620, 473, 409, 292, 270, 190, 155, 47, 29, 26, 24,
        21, 11]

clips = [3899403, 7048676, 2715850, 2214158, 1522214, 1255865, 494021, 560139,
        468853, 424779, 1177448, 255033, 279106, 208310, 389892, 107363, 84708,
        64035, 69261, 77455, 43302, 42451, 27230, 34441, 44316, 26248, 39619,
        23941, 20311, 17421, 10632, 11966, 16141, 15253, 14392, 6873, 7648,
        11364, 10968, 4845, 4158, 3636, 1983, 1654, 386, 290, 520, 520, 130,
        130]

dfs = pd.DataFrame(data={'Languages':labels, 'Unique Keywords': keywords,
    'Audio Clips': clips})
dfs.sort_values(by=['Audio Clips'], inplace=True, ascending=False)

sns.set()
sns.set_theme(style="whitegrid")

xpos = np.arange(len(labels))  # the label locations

plt.figure(figsize=(15,4.5))

b_width = 0.30
rects_2 = plt.bar(xpos - b_width/2., dfs['Audio Clips'], color = 'b', width = b_width,
        align='center', label="Audio Clips")
rects_1 = plt.bar(xpos + b_width/2., dfs['Unique Keywords'], color = 'g', width
        = b_width, align='center', label="Unique Keywords")

plt.legend(loc="upper right")
plt.yscale('log')
plt.ylabel('Count')

plt.margins(x=.01, tight=True)

plt.xticks(xpos, dfs['Languages'], rotation=90)
plt.gca().yaxis.grid(False)
plt.gca().xaxis.grid(False)
#formatter=ticker.ScalarFormatter()
#formatter.set_scientific(False)
#plt.gca().yaxis.set_major_formatter(formatter)

plt.yticks(fontsize=16)
plt.xticks(fontsize=16)
plt.ylabel('Number of Clips / Keywords', fontsize=16)
plt.xlabel('', fontsize=16)
plt.legend(loc=1, prop={'size': 16})

plt.tight_layout()

millnames = ['','K','M','B']
def millify(n):
    n = float(n)
    millidx = max(0,min(len(millnames)-1,
                        int(math.floor(0 if n == 0 else math.log10(abs(n))/3))))
    return '{:.0f}{}'.format(n / 10**(3 * millidx), millnames[millidx])

from decimal import Decimal 
def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        #str_height = re.sub("(\d)(?=(\d{3})+(?!\d))", r"\1,", "%d" % height)
        #str_height = "{:,}".format(height)
        str_height = millify(height)
        plt.text(rect.get_x() + 0.2 + rect.get_width()/2., 1.05*height,
                '%s' % str_height,
                ha='center', va='bottom', size='x-small', rotation=45, color='grey')

autolabel(rects_1)
autolabel(rects_2)

plt.savefig("msc.pdf")


==> ims/scripts/stackedplot.py <==
#%%

import matplotlib.pyplot as plt
import seaborn as sns
import pickle
import pandas as pd
import numpy as np

from pathlib import Path
import collections
from collections import Counter

from tqdm import tqdm

# import plotly.express as px

base = Path("/mnt/disks/std750")

# data = pd.read_csv(base / "data" / "csvs" / "new4.csv")
main_data = pd.read_csv(base / "data" / "csvs" / "final-v2.csv")
main_data = main_data[main_data["counts"] >= 5]

# %%
def stacked_audio_vs_wl(main_data):
	languages = main_data['language'].unique()
	main_data['wl'] = main_data['word'].str.len()
	wordlengths_counts = dict(main_data[['counts','wl']].groupby('wl').sum().reset_index().values.tolist())
	language_fractions = {}
	for l in tqdm(languages):
		language_fractions[l] = dict(main_data[main_data['language']==l].groupby('wl')['counts'].sum().reset_index().values)


	for l in tqdm(language_fractions):
		for j in wordlengths_counts:
			if j not in language_fractions[l]:
				language_fractions[l][j] = 0

	language_fractions_df = pd.DataFrame(language_fractions)
	language_fractions_df = language_fractions_df.rename(iso_code_to_name, axis=1)
	wl15 = [3,4,5,6,7,8,9,10,11,12,13,14,15]

	language_fractions_df_T = language_fractions_df.transpose()[wl15]

	language_fractions_df_T.nsmallest(50,3).nlargest(10, 3).transpose().plot(use_index=True,kind='bar',stacked=True, figsize=(10,10), ylabel="Number of Audio Clips", xlabel='Word Length', title='Number of Audio Clips by Word Length (1 to 15) for top (1 to 10) languages', colormap='tab20')#, logy=True)
	# plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left', fontsize='small')

	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top1-10.png')
	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top1-10.pdf')

	language_fractions_df_T.nsmallest(40,3).nlargest(20, 3).transpose().plot(use_index=True,kind='bar',stacked=True, figsize=(10,10), ylabel="Number of Audio Clips", xlabel='Word Length', title='Number of Audio Clips by Word Length (1 to 15) for top (11 to 20) languages', colormap='tab20')
	# plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left', fontsize='small')

	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top11-20.png')
	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top11-20.pdf')

	language_fractions_df_T.nsmallest(20,3).nlargest(10, 3).transpose().plot(use_index=True,kind='bar',stacked=True, figsize=(10,10), ylabel="Number of Audio Clips", xlabel='Word Length', title='Number of Audio Clips by Word Length (1 to 15) for top (21 to 30) languages', colormap='tab20')
	# plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left', fontsize='small')

	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top21-30.png')
	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top21-30.pdf')

	# language_fractions_df_T.nsmallest(20,3).nlargest(10, 3).transpose().plot(use_index=True,kind='bar',stacked=True, figsize=(10,10), ylabel="Number of Audio Clips", xlabel='Word Length', title='Number of Audio Clips by Word Length (1 to 15) for top (31 to 40) languages', logy=True)
	# plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left', fontsize='small')

	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top31-40.png')
	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top31-40.pdf')

	language_fractions_df_T.nsmallest(10,3).nlargest(10, 3).transpose().plot(use_index=True,kind='bar',stacked=True, figsize=(10,10), ylabel="Number of Audio Clips", xlabel='Word Length', title='Number of Audio Clips by Word Length (1 to 15) for top (41 to 50) languages', logy=True)
	# plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left', fontsize='small')

	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top51-50.png')
	# plt.savefig('plots/stacked/audio_clips_by_word_length_vs_word_length_top51-50.pdf')


#%%
iso_code_to_name = {'ab':'Abkhaz',
	'ar':'Arabic',
	'as':'Assamese',
	'br':'Breton',
	'cnh':'Hakha Chin',
	'ca':'Catalan',
	'cs':'Czech',
	'cv':'Chuvash',
	'cy':'Welsh',
	'de':'German',
	'dv':'Divehi',
	'el':'Greek',
	'en':'English',
	'es':'Spanish',
	'eo':'Esperanto',
	'eu':'Basque',
	'et':'Estonian',
	'fa':'Persian',
	'fr':'French',
	'fy-NL':'Frisian',
	'ga-IE':'Irish',
	'ia':'Interlingua',
	'id':'Indonesian',
	'it':'Italian',
	'ja':'Japanese',
	'ka':'Georgian',
	'ky':'Kyrgyz',
	'lv':'Latvian',
	'mn':'Mongolian',
	'mt':'Maltese',
	'nl':'Dutch',
	'or':'Oriya',
	'pa-IN':'Punjabi',
	'pl':'Polish',
	'pt':'Portuguese',
	'rm-sursilv':'Sursilvan',
	'rm-vallader':'Vallader',
	'ro':'Romanian',
	'ru':'Russian',
	'rw':'Kinyarwanda',
	'sah':'Sakha',
	'sl':'Slovenian',
	'sv-SE':'Swedish',
	'ta':'Tamil',
	'tr':'Turkish',
	'tt':'Tatar',
	'uk':'Ukrainian',
	'vi':'Vietnamese',
	'zh-CN':'Chinese',
	'zh-TW':'Chinese'}

low = ["mt","br","rm-sursilv","sl","sah","lv","cv","ga-IE","ka","cnh","ha","rm-vallader","vi","as","gn","ab","or"]
medium = ["eu","nl","pt","tt","cs","uk","et","tr","mn","ky","ar","fy-NL","sv-SE","id","el","ro","ia","sk","zh-CN","dv"]
high = ["de","en","fr","ca","rw",'es',"ru","it","pl","fa","eo","cy","ta"]

iso_code_to_name['gn'] = "Gaurian"
iso_code_to_name['ha'] = "Hausa"
iso_code_to_name['sk'] = "Slovak"


# stacked_audio_vs_wl(main_data)

def stacked_audio_vs_wl_new(main_data):
	languages = main_data['language'].unique()
	main_data['wl'] = main_data['word'].str.len()
	wordlengths_counts = dict(main_data[['counts','wl']].groupby('wl').sum().reset_index().values.tolist())
	language_fractions = {}
	for l in tqdm(languages):
		language_fractions[l] = dict(main_data[main_data['language']==l].groupby('wl')['counts'].sum().reset_index().values)


	for l in tqdm(language_fractions):
		for j in wordlengths_counts:
			if j not in language_fractions[l]:
				language_fractions[l][j] = 0

	language_fractions_df = pd.DataFrame(language_fractions)
	language_fractions_df = language_fractions_df.rename(iso_code_to_name, axis=1)
	wl15 = [3,4,5,6,7,8,9,10]

	high_lang = [iso_code_to_name[i] for i in high]
	low_lang = [iso_code_to_name[i] for i in low]
	medium_lang = [iso_code_to_name[i] for i in medium]

	language_fractions_df_T = language_fractions_df.transpose()[wl15]

	language_fractions_df_T.transpose()[low_lang].plot(use_index=True,kind='bar',stacked=True, figsize=(10,10), ylabel="Number of Audio Clips", xlabel='Word Length', colormap='tab20')
	language_fractions_df_T.transpose()[medium_lang].plot(use_index=True,kind='bar',stacked=True, figsize=(10,10), ylabel="Number of Audio Clips", xlabel='Word Length', colormap='tab20')
	language_fractions_df_T.transpose()[high_lang].plot(use_index=True,kind='bar',stacked=True, figsize=(10,10), ylabel="Number of Audio Clips", xlabel='Word Length', colormap='tab20')


stacked_audio_vs_wl_new(main_data)
# %%

==> ims/scripts/violinplot.py <==
# To add a new cell, type '# %%'
# To add a new markdown cell, type '# %% [markdown]'
# %%
import matplotlib.pyplot as plt
import seaborn as sns
import pickle
import pandas as pd
import numpy as np
from pathlib import Path
import collections
from collections import Counter
from tqdm import tqdm
# import plotly.express as px
base = Path("/mnt/disks/std750")

# %%
iso_code_to_name = {'ab':'Abkhaz',
'ar':'Arabic',
'as':'Assamese',
'br':'Breton',
'cnh':'Hakha Chin',
'ca':'Catalan',
'cs':'Czech',
'cv':'Chuvash',
'cy':'Welsh',
'de':'German',
'dv':'Divehi',
'el':'Greek',
'en':'English',
'es':'Spanish',
'eo':'Esperanto',
'eu':'Basque',
'et':'Estonian',
'fa':'Persian',
'fr':'French',
'fy-NL':'Frisian',
'ga-IE':'Irish',
'ia':'Interlingua',
'id':'Indonesian',
'it':'Italian',
'ja':'Japanese',
'ka':'Georgian',
'ky':'Kyrgyz',
'lv':'Latvian',
'lt':'Lithuanian',
'mn':'Mongolian',
'mt':'Maltese',
'nl':'Dutch',
'or':'Oriya',
'pa-IN':'Punjabi',
'pl':'Polish',
'pt':'Portuguese',
'rm-sursilv':'Sursilvan',
'rm-vallader':'Vallader',
'ro':'Romanian',
'ru':'Russian',
'rw':'Kinyarwanda',
'sah':'Sakha',
'sl':'Slovenian',
'sv-SE':'Swedish',
'ta':'Tamil',
'tr':'Turkish',
'tt':'Tatar',
'uk':'Ukrainian',
'vi':'Vietnamese',
'zh-CN':'Chinese'}

# %%
#main_data = pd.read_csv(base / "data" / "csvs" / "final-v2.csv")
main_data = pd.read_csv("final-v6.csv")
main_data = main_data[main_data["counts"] >= 5]

# %%
languages = main_data['language'].unique()
main_data['wl'] = main_data['word'].str.len()
wordlengths_counts = dict(main_data[['counts','wl']].groupby('wl').sum().reset_index().values.tolist())
language_fractions = {}
for l in tqdm(languages):
	language_fractions[l] = dict(main_data[main_data['language']==l].groupby('wl')['counts'].sum().reset_index().values)

for l in tqdm(language_fractions):
	for j in wordlengths_counts:
		if j not in language_fractions[l]:
			language_fractions[l][j] = 0
language_fractions_df = pd.DataFrame(language_fractions)
language_fractions_df = language_fractions_df.rename(iso_code_to_name, axis=1)


# %%
low = ["mt","br","rm-sursilv","sl","sah","lv", "lt", "cv","ga-IE","ka","cnh","ha","rm-vallader","vi","as","gn","ab","or"]
medium = ["eu","nl","pt","tt","cs","uk","et","tr","mn","ky","ar","fy-NL","sv-SE","id","el","ro","ia","sk","zh-CN","dv"]
high = ["de","en","fr","ca","rw",'es',"ru","it","pl","fa","eo","cy","ta"]


# %%
iso_code_to_name['gn'] = "Gaurian"
iso_code_to_name['ha'] = "Hausa"
iso_code_to_name['sk'] = "Slovak"

low_lang = [iso_code_to_name[i] for i in low]
high_lang = [iso_code_to_name[i] for i in high]
medium_lang = [iso_code_to_name[i] for i in medium]
all_lang = low_lang + medium_lang + high_lang

main_data_lang = main_data.replace({'language':iso_code_to_name})

# %%
## Unique keywords

#fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="language",y="wl",data=main_data_lang.loc[main_data_lang['language'].isin(low_lang),:],bw=1, ax=ax)
#ax.tick_params(axis='x', rotation=90)


# %%
## Unique keywords

#fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="language",y="wl",data=main_data_lang.loc[main_data_lang['language'].isin(low_lang),:],bw=1, ax=ax)
#ax.axhline(3)
#ax.tick_params(axis='x', rotation=90)


# %%
## Unique keywords

#fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="language",y="wl",data=main_data_lang.loc[main_data_lang['language'].isin(low_lang),:],bw=1, ax=ax)
#ax.axhline(3, c='red',ls=':')
#ax.tick_params(axis='x', rotation=90)


# %%
## Unique keywords

#fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="language",y="wl",data=main_data_lang.loc[main_data_lang['language'].isin(low_lang),:],bw=1, ax=ax)
#ax.axhline(3, c='red',ls='-')
#ax.tick_params(axis='x', rotation=90)


# %%
## Unique keywords

#fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="language",y="wl",data=main_data_lang.loc[main_data_lang['language'].isin(low_lang),:],bw=1, ax=ax)
#ax.axhline(3, c='red',ls='--')
#ax.tick_params(axis='x', rotation=90)


# %%
languages = main_data_lang['language'].unique()
from tqdm import tqdm
data = []
for l in tqdm(languages):
	tdf = main_data_lang[main_data_lang['language']==l]
	tdd = dict(tdf[['counts','wl']].groupby('wl').sum().reset_index().values.astype(int))
	for w in tdd:
		data.extend([[l, w] for i in range(tdd[w])])


# %%



# %%
len(data)


# %%
data[0]


# %%
data = pd.DataFrame(data, columns=['Languages','Word Lengths'])
data = data.sort_values(by=['Languages'])

# %%



# %%
# Extractions

#fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="Languages",y="Word Lengths",data=data.loc[data['Languages'].isin(low_lang),:],bw=1, ax=ax)
#ax.axhline(3, c='red',ls='--')
#ax.tick_params(axis='x', rotation=30)


# %%
import matplotlib
matplotlib.rcParams.update({'font.size': 15})


# %%
# Extractions

#fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="Languages",y="Word Lengths",data=data.loc[data['Languages'].isin(low_lang),:],bw=1, ax=ax)
#ax.axhline(3, c='red',ls='--')
#ax.tick_params(axis='x', rotation=90)


# %%
# Extractions

#

# fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="Languages",y="Word Lengths",data=data.loc[data['Languages'].isin(low_lang),:],bw=1, ax=ax)
#ax.axhline(3, c='red',ls='--')
#ax.tick_params(axis='x', rotation=90)
#plt.savefig('low-lang-wl.pdf')


# %%
# Extractions

#fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="Languages",y="Word Lengths",data=data.loc[data['Languages'].isin(medium_lang),:],bw=1, ax=ax)
#ax.axhline(3, c='red',ls='--')
#ax.tick_params(axis='x', rotation=90)
#plt.savefig('med-lang-wl.pdf')


# %%
# Extractions

#fig, ax = plt.subplots(figsize=(15,10))
#sns.violinplot(x="Languages",y="Word Lengths",data=data.loc[data['Languages'].isin(high_lang),:],bw=1, ax=ax)
#ax.axhline(3, c='red',ls='--')
#ax.tick_params(axis='x', rotation=90)
#plt.savefig('high-lang-wl.pdf')

fig, ax = plt.subplots(figsize=(20,7))
sns.set_theme(style="whitegrid")
sns.violinplot(x="Languages",y="Word Lengths",
        data=data.loc[data['Languages'].isin(all_lang),:],
        bw='scott', scale='width', cut=2,
        ax=ax)
ax.axhline(3, c='gray',ls='--')
ax.tick_params(axis='x', rotation=90)

from matplotlib.ticker import ScalarFormatter
plt.axis([None, None, 1.75, None])
ax.set_yticks([2, 4, 8, 16, 32]) # Terrible ... hardcoded it - vj :)


plt.tight_layout()
plt.yticks(fontsize=20)
plt.xticks(fontsize=20)
plt.xlabel('', fontsize=20)
plt.yscale('log', basey=2)
plt.ylabel('Word Length', fontsize=20)
plt.autoscale(enable=True, axis='x', tight=True)#plt.axis('tight')

plt.savefig('all-lang-wl.pdf')

